Exploring Weak Turbulence of Phonon and Magnon Beams in Magneto-Acoustic Ultrathin Films

This study presents a simple theoretical model describing narrow envelope surface acoustic waves (phonons) and spin waves (magnons) in an ultrathin ferromagnetic film. Based on the general principles of weak wave turbulence, the model considers interactions between beams of an ideal phonon gas and a weakly non-ideal magnon gas, which represent magnetoacoustic oscillations in the system. Equations for the wave envelopes of phonons and magnons, along with their harmonics, are derived, incorporating nonlinear effects from three- and four-particle interactions. In the general non-resonant case, linear stationary envelope simulations are sufficient. These clarify the experimentally observed angular dependence of the transmitted acoustic signal with respect to the orientation of the magnetic field. The study highlights increased energy losses associated with enhanced magnetoacoustic coupling. Given the broad interdisciplinary interest in weak turbulence phenomena within condensed matter physics and nonlinear wave dynamics, our model offers significant predictive capabilities and greatly simplifies calculations of quasiparticle beam interactions.

==> anc/PhononMagnonBeamSupplement.tex <==
%\input{tcilatex}
%\documentclass[aps,showpacs,showkeys]{revtex4}%
%\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
%\input{tcilatex}


\documentclass[aps,preprint]{revtex4}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{graphics}
\usepackage{graphicx}

\setcounter{MaxMatrixCols}{10}
%TCIDATA{OutputFilter=Latex.dll}
%TCIDATA{Version=5.50.0.2890}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{LastRevised=Tuesday, December 10, 2024 18:35:54}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}

\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
\newtheorem{theorem}{Theorem}
\newtheorem{acknowledgement}[theorem]{Acknowledgement}
\newtheorem{algorithm}[theorem]{Algorithm}
\newtheorem{axiom}[theorem]{Axiom}
\newtheorem{claim}[theorem]{Claim}
\newtheorem{conclusion}[theorem]{Conclusion}
\newtheorem{condition}[theorem]{Condition}
\newtheorem{conjecture}[theorem]{Conjecture}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{criterion}[theorem]{Criterion}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{example}[theorem]{Example}
\newtheorem{exercise}[theorem]{Exercise}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{notation}[theorem]{Notation}
\newtheorem{problem}[theorem]{Problem}
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{remark}[theorem]{Remark}
\newtheorem{solution}[theorem]{Solution}
\newtheorem{summary}[theorem]{Summary}


\begin{document}

\title{Supplemental Material: Exploring Weak Turbulence of Phonon and Magnon Beams in Magneto-Acoustic Ultrathin Films }
\author{Vladimir L. Safonov, Derek A. Bas,  Andrew Franson, Piyush J. Shah, Michael E. McConney, Michael Newburger,
Michael R. Page}
\affiliation{Air Force Research Laboratory, Materials and Manufacturing Directorate,
Wright-Patterson Air Force Base, OH 45433.}
\maketitle

\section{Model of ultrathin magnetic film}

{ We consider an ultra-thin ferromagnetic film ($L_{x}\times \tau
\times L_{z}$, $\tau \ll L_{x}$, $L_{z}$) with the magnetization: $%
\boldsymbol{M}(\boldsymbol{r})=M_{s}\boldsymbol{m}(\boldsymbol{r})$, $%
\boldsymbol{r}=(z,x)$, $M_{s}$ is the saturation magnetization \ The
variation of the unit vector $\boldsymbol{m}$ within the film thickness ($%
-\tau /2\leq y\leq \tau /2$) will be neglected. Locally, one has: $\left\vert 
\boldsymbol{m}\mathbf{(}\boldsymbol{r}\mathbf{)}\right\vert \mathbf{=}\sqrt{%
m_{x}^{2}+m_{y}^{2}+m_{z}^{2}}=1$. To introduce collective
magnetization motions, we assume that the film is periodic along both $x$
and $z$ directions with periods $L_{x}$ and $L_{z}$, respectively. The
Fourier series representation can be written as 
\begin{align}
\boldsymbol{m}(\boldsymbol{r})& =\sum_{\boldsymbol{k}}\boldsymbol{m}_{%
\boldsymbol{k}}\exp (i\boldsymbol{kr}),  \tag{S1}  \label{Fourier_m} \\
\boldsymbol{m}_{\boldsymbol{k}}& =\frac{1}{L_{x}L_{z}}\int_{0}^{L_{x}}dz%
\int_{0}^{Lz}dz\ \boldsymbol{m}(\boldsymbol{r})\exp (-i\boldsymbol{kr}), 
\notag
\end{align}%
where $k_{x}=2\pi n_{x}/L_{x}$, $k_{z}=2\pi n_{z}/L_{z}$ are the wave vector
components in the plane, $\infty <n_{x},n_{z}<\infty $ .%FIG S1
\begin{figure}[tbph]
{ \includegraphics{FigS1FilmAxes.jpg} }
\caption{S: Equilibrium coordinates in the film plane. $\mathbf{H}$ is the
external magnetic field and $\mathbf{M}$ is the magnetization. The bold
lines on the left and right indicate the source of excitation of the phonon
beam and their receiver, respectively. }
\end{figure}
}

{ The equilibrium is supposed to be a uniformly magnetized state, in
which the magnetization $\boldsymbol{M}$ is oriented in the $(x,z)$ plane
along an equilibrium axis $z_{0}$, see Fig. 1S. The transformation from the $%
(z,x,y)$ coordinates to equilibrium coordinates $(z_{0},x_{0},y)$ is defined
by 
\begin{equation}
\left( 
\begin{array}{c}
z \\ 
x%
\end{array}%
\right) =\left( 
\begin{array}{cc}
\cos \phi _{0} & -\sin \phi _{0} \\ 
\sin \phi _{0} & \cos \phi _{0}%
\end{array}%
\right) \left( 
\begin{array}{c}
z_{0} \\ 
x_{0}%
\end{array}%
\right)  \tag{S2}  \label{transform}
\end{equation}%
Here $\phi _{0}\,$determines a rotation in the film plane. Analogous
transformation should be used for $(m_{z},m_{x})\rightarrow
(m_{z_{0}},m_{x_{0}})$ and wave vector components $(k_{z},k_{x})\rightarrow
(k_{z_{0}},k_{x_{0}})$. The absolute value of the wave vector $k=\left\vert 
\boldsymbol{k}\right\vert $ and the scalar product $\boldsymbol{kr}$ are
invariant with respect to the choice of system of coordinates. }

\section{Magnetic energy}

{ The magnetic energy of the film contains the exchange energy, energy
of anisotropy, Zeeman energy, and demagnetization energy: 
\begin{equation}
\mathcal{E}=\mathcal{E}_{ex}+\mathcal{E}_{an}+\mathcal{E}_{Z}+\mathcal{E}%
_{dmag}.  \tag{S3}  \label{energy}
\end{equation}%
The exchange energy can be represented as [SR1]%
\begin{equation}
\mathcal{E}_{ex}=\frac{A}{2}\tau \int_{0}^{L_{z}}dz\int_{0}^{L_{x}}dx\left[
\left( \frac{\partial \boldsymbol{m}}{\partial x}\right) ^{2}+\left( \frac{%
\partial \boldsymbol{m}}{\partial z}\right) ^{2}\right] .  \tag{S4}
\label{exchange}
\end{equation}%
where $A$ is the exchange constant. So far as the variation of $\boldsymbol{m%
}$ within the film thickness is neglected, we have $\partial \boldsymbol{m}%
/\partial y=0$. Using the relation (\ref{transform}), we arrive at the
following expression%
\begin{equation}
\mathcal{E}_{ex}/\varkappa =\frac{A\gamma }{2M_{s}}\sum_{\boldsymbol{k}}k^{2}%
\boldsymbol{m}_{\boldsymbol{k}}\boldsymbol{m}_{-\boldsymbol{k}},  \tag{S5}
\label{ex}
\end{equation}%
where $\varkappa =M_{s}V/\gamma $. In deriving this expression, we used the
following formula:%
\begin{equation*}
\frac{1}{L_{z}L_{x}}\int_{0}^{L_{z}}dz\int_{0}^{L_{x}}dx\ \exp [i\boldsymbol{%
(k+k}_{1}\boldsymbol{)r}]=\Delta (\boldsymbol{k+k}_{1}),
\end{equation*}%
where $\Delta (\boldsymbol{k})$ is the Kronecker delta function and $%
V=L_{z}L_{x}\tau $ is the film volume. }

{ We assume that the quadratic uniaxial anisotropy $\propto
-K_{1}m_{z}^{2}$ ($K_{1}$ is the anisotropy constant) is directed along the $%
z$ axis, then its energy is equal to %
\begin{align}
\mathcal{E}_{anis}/\varkappa & =-\frac{\gamma H_{K}}{2}\sum_{\mathbf{k}%
}\left( -m_{x_{0},\boldsymbol{k}}\sin \phi _{0}+m_{z_{0},\boldsymbol{k}}\cos
\phi _{0}\right)  \tag{S6}  \label{K1} \\
& \times \left( -m_{x_{0},-\boldsymbol{k}}\sin \phi _{0}+m_{z_{0},-%
\boldsymbol{k}}\cos \phi _{0}\right)  \notag
\end{align}%
where $H_{K}=2K_{1}/M_{s}$. }

{ The Zeeman energy in the external magnetic field $\boldsymbol{H}%
=(0,\ H\sin \phi _{H},\ H\cos \phi _{H})$ is:%
\begin{equation}
\mathcal{E}_{Z}/\varkappa =-\gamma H[m_{x_{0},0}\sin (\phi _{H}-\phi
_{0})+m_{z_{0},0}\cos (\phi _{H}-\phi _{0})].  \tag{S7}  \label{Zeeman}
\end{equation}
}

{ The demagnetization energy (see, [SR2]) in equilibrium system of
coordinates can be written as%
\begin{align}
\mathcal{E}_{dmag}/\varkappa & =2\pi \gamma M_{s}\sum_{\mathbf{k}}\{G(k\tau
)m_{y,\boldsymbol{k}}m_{y,-\boldsymbol{k}}  \tag{S8}  \label{demagE} \\
& +[1-G(k\tau )][\left( \frac{k_{x_{0}}}{k}\right) ^{2}m_{x_{0},\boldsymbol{k%
}}m_{x_{0},-\boldsymbol{k}}  \notag \\
& +\left( \frac{k_{z_{0}}}{k}\right) ^{2}m_{z_{0},\boldsymbol{k}}m_{z_{0},-%
\boldsymbol{k}}+2\frac{k_{x_{0}}k_{z_{0}}}{k^{2}}m_{x_{0},\boldsymbol{k}%
}m_{z_{0},-\boldsymbol{k}}]\},  \notag
\end{align}%
where $G(\xi )=[1-\exp (-\xi )]/\xi $. The relationship between the
components of the wave vectors in the equilibrium and laboratory systems is
determined by the relation%
\begin{equation}
\left( 
\begin{array}{c}
k_{z_{0}} \\ 
k_{x_{0}}%
\end{array}%
\right) =\left( 
\begin{array}{cc}
\cos \phi _{0} & \sin \phi _{0} \\ 
-\sin \phi _{0} & \cos \phi _{0}%
\end{array}%
\right) \left( 
\begin{array}{c}
k_{z} \\ 
k_{x}%
\end{array}%
\right)  \tag{S9}  \label{zx transform}
\end{equation}
}

\section{Complex variables}

{ We shall utilize a classical form of the spin representation in
terms of complex variables introduced in Refs. [SR3,SR4] and convenient for 2D
systems. For the unit magnetization vector $\boldsymbol{m}$ this
representation in terms of complex variables $a$ and $a^{\ast }$ can be
written as: 
\begin{subequations}
\label{mxyz}
\begin{align}
m_{z_{0}}& =\sqrt{1-m_{y}^{2}}\cos \left( \frac{a+a^{\ast }}{\sqrt{2}}%
\right) ,  \notag \\
m_{x_{0}}& =\sqrt{1-m_{y}^{2}}\sin \left( \frac{a+a^{\ast }}{\sqrt{2}}%
\right) ,  \tag{S10}  \label{mzxy0} \\
m_{y}& =i\frac{a^{\ast }-a}{\sqrt{2}}.  \notag
\end{align}%
An expansion of (\ref{mzxy0}) up to the fourth order accuracy can be
represented as 
\end{subequations}
\begin{subequations}
\label{mxyza}
\begin{align}
m_{z_{0}}& \simeq 1-a^{\ast }a-\frac{a^{4}+(a^{\ast })^{4}-2a^{\ast
}a^{3}-2(a^{\ast })^{3}a}{12},  \notag \\
m_{x_{0}}& \simeq \frac{a+a^{\ast }}{\sqrt{2}}+\frac{a^{3}+(a^{\ast
})^{3}-3a^{\ast }a^{2}-3(a^{\ast })^{2}a}{6\sqrt{2}},  \tag{S11}
\label{mzxy0a} \\
m_{y}& =i\frac{a^{\ast }-a}{\sqrt{2}}.  \notag
\end{align}%
The following Fourier representation for $a(\mathbf{r})$ (and its complex
conjugate) will be used: 
\end{subequations}
\begin{align}
a(\boldsymbol{r})& =\sum_{\boldsymbol{k}}a{_{\boldsymbol{k}}}\exp (i%
\boldsymbol{kr}),  \tag{S12}  \label{aFourier} \\
a{_{\boldsymbol{k}}}& =\frac{1}{L_{z}L_{x}}\int_{0}^{L_{z}}dz%
\int_{0}^{L_{x}}dx\ a(\boldsymbol{r})\exp (-i\boldsymbol{kr}).  \notag
\end{align}
}

{ In general, the magnetic energy (\ref{energy}) can be expressed as%
\begin{equation}
\mathcal{E}_{m}=\mathcal{E}_{m}^{(0)}+\mathcal{E}_{m}^{(1)}+\mathcal{E}%
_{m}^{(2)}+\mathcal{E}_{m}^{(3)}+\mathcal{E}_{m}^{(4)}+...,  \tag{S12}
\label{energy expansion}
\end{equation}%
where the superscript denotes an order in terms of $a$ and $a^{\ast }$. }

{ Let us write the Fourier components of the unit vector in the
equilibrium coordinate system: 
\begin{align}
m_{z_{0},\boldsymbol{k}} & \simeq\Delta(\boldsymbol{k})-\sum_{\boldsymbol{k}%
_{1},\boldsymbol{k}_{2}}a_{\boldsymbol{k}_{1}}^{\ast}a_{\boldsymbol{k}%
_{2}}\Delta(\boldsymbol{k}-\boldsymbol{k}_{1}+\boldsymbol{k}_{2})  \tag{S13}
\label{mz0kinaexp} \\
& -\frac{1}{12}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},\boldsymbol{k}%
_{3},\boldsymbol{k}_{4}}a_{\boldsymbol{k}_{1}}a_{\boldsymbol{k}_{2}}a_{%
\boldsymbol{k}_{3}}a_{\boldsymbol{k}_{4}}\Delta(\boldsymbol{k}+\boldsymbol{k}%
_{1}+\boldsymbol{k}_{2}+\boldsymbol{k}_{3}+\boldsymbol{k}_{4})  \notag \\
& -\frac{1}{12}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},\boldsymbol{k}%
_{3},\boldsymbol{k}_{4}}a_{\boldsymbol{k}_{1}}^{\ast}a_{\boldsymbol{k}%
_{2}}^{\ast}a_{\boldsymbol{k}_{3}}^{\ast}a_{\boldsymbol{k}_{4}}^{\ast}\Delta(%
\boldsymbol{k}-\boldsymbol{k}_{1}-\boldsymbol{k}_{2}-\boldsymbol{k}_{3}-%
\boldsymbol{k}_{4})  \notag \\
& +\frac{1}{6}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},\boldsymbol{k}_{3},%
\boldsymbol{k}_{4}}a_{\boldsymbol{k}_{1}}^{\ast}a_{\boldsymbol{k}_{2}}a_{%
\boldsymbol{k}_{3}}a_{\boldsymbol{k}_{4}}\Delta(\boldsymbol{k}-\boldsymbol{k}%
_{1}+\boldsymbol{k}_{2}+\boldsymbol{k}_{3}+\boldsymbol{k}_{4})  \notag \\
& +\frac{1}{6}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},\boldsymbol{k}_{3},%
\boldsymbol{k}_{4}}a_{\boldsymbol{k}_{1}}^{\ast}a_{\boldsymbol{k}%
_{2}}^{\ast}a_{\boldsymbol{k}_{3}}^{\ast}a_{\boldsymbol{k}_{4}}\Delta (%
\boldsymbol{k}-\boldsymbol{k}_{1}-\boldsymbol{k}_{2}-\boldsymbol{k}_{3}+%
\boldsymbol{k}_{4}),  \notag
\end{align}
\begin{align}
m_{x_{0},\boldsymbol{k}}& \simeq \frac{a_{\boldsymbol{k}}+a_{-\boldsymbol{k}%
}^{\ast }}{\sqrt{2}}  \tag{S14}  \label{mxokinexp} \\
& +\frac{1}{6\sqrt{2}}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},%
\boldsymbol{k}_{3}}a_{\boldsymbol{k}_{1}}a_{\boldsymbol{k}_{2}}a_{%
\boldsymbol{k}_{3}}\Delta (\boldsymbol{k}+\boldsymbol{k}_{1}+\boldsymbol{k}%
_{2}+\boldsymbol{k}_{3})  \notag \\
& +\frac{1}{6\sqrt{2}}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},%
\boldsymbol{k}_{3}}a_{\boldsymbol{k}_{1}}^{\ast }a_{\boldsymbol{k}%
_{2}}^{\ast }a_{\boldsymbol{k}_{3}}^{\ast }\Delta (\boldsymbol{k}-%
\boldsymbol{k}_{1}-\boldsymbol{k}_{2}-\boldsymbol{k}_{3})  \notag \\
& -\frac{1}{2\sqrt{2}}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},%
\boldsymbol{k}_{3}}a_{\boldsymbol{k}_{1}}^{\ast }a_{\boldsymbol{k}_{2}}a_{%
\boldsymbol{k}_{3}}\Delta (\boldsymbol{k}-\boldsymbol{k}_{1}+\boldsymbol{k}%
_{2}+\boldsymbol{k}_{3})  \notag \\
& -\frac{1}{2\sqrt{2}}\sum_{\boldsymbol{k}_{1},\boldsymbol{k}_{2},%
\boldsymbol{k}_{3}}a_{\boldsymbol{k}_{1}}^{\ast }a_{\boldsymbol{k}%
_{2}}^{\ast }a_{\boldsymbol{k}_{3}}\Delta (\boldsymbol{k}-\boldsymbol{k}_{1}-%
\boldsymbol{k}_{2}+\boldsymbol{k}_{3}),  \notag
\end{align}%
and finally, 
\begin{equation}
m_{y,\boldsymbol{k}}=i\frac{a_{-\boldsymbol{k}}^{\ast }-a_{\boldsymbol{k}}}{%
\sqrt{2}}.  \tag{S15}  \label{myk in ak}
\end{equation}
}

\subsection{The zeroth order energy term}

{ 
\begin{equation}
\mathcal{E}_{m}^{(0)}/\varkappa =-\gamma \left[ \frac{H_{K}}{2}\cos ^{2}\phi
_{0}+H\cos (\phi _{H}-\phi _{0})\right] .  \tag{S16}  \label{zeroth energy}
\end{equation}%
Here $\,H_{K}=2K_{1}/M_{s}\,$ is the anisotropy field. The equilibrium
corresponds to $\partial \mathcal{E}_{m}^{(0)}/\partial \phi _{0}=0$, or to
the following equation%
\begin{equation}
\frac{H_{K}}{2}\sin 2\phi _{0}=H\sin (\phi _{H}-\phi _{0}).  \tag{S17}
\label{equilibrium}
\end{equation}
}

\subsection{The first order energy term}

{ 
\begin{equation}
\mathcal{E}_{m}^{(1)}/\varkappa =\gamma \left[ \frac{H_{K}}{2}\sin 2\phi
_{0}-H\sin (\phi _{H}-\phi _{0})\right] \frac{a_{0}+a_{0}^{\ast }}{\sqrt{2}}.
\tag{S18}  \label{first energy}
\end{equation}%
One can see that the condition $\mathcal{E}_{m}^{(1)}=0$ coincides with Eq.(%
\ref{equilibrium}), which indicates the correct choice of the equilibrium
position. }

\section{The quadratic energy terms}

{ The quadratic terms for the exchange energy can be written as%
\begin{equation}
\mathcal{E}_{m}^{(2)}/\varkappa =\sum_{\boldsymbol{k}}\left[ \mathcal{A}_{%
\boldsymbol{k}}a_{\boldsymbol{k}}^{\ast }a_{\boldsymbol{k}}+\frac{\mathcal{B}%
{_{\mathbf{k}}}}{2}(a_{\boldsymbol{k}}a_{-\boldsymbol{k}}+a_{\boldsymbol{k}%
}^{\ast }a_{-\boldsymbol{k}}^{\ast })\right] ,  \tag{S19}
\label{quadratic form}
\end{equation}%
where%
\begin{align}
\mathcal{A}_{\boldsymbol{k}}/\gamma & =\alpha _{E}k^{2}+H\cos (\phi
_{H}-\phi _{0})+\frac{H_{K}}{2}(3\cos ^{2}\phi _{0}-1)  \notag \\
& +2\pi M_{s}\{G(k\tau )+[1-G(k\tau )]\left( \frac{k_{x}\cos \phi
_{0}-k_{z}\sin \phi _{0}}{k}\right) ^{2}\},  \tag{S20a}  \label{Ak}
\end{align}
\begin{align}
\mathcal{B}{_{\boldsymbol{k}}/\gamma }& =\frac{H_{K}}{2}\sin ^{2}\phi _{0} 
\tag{S20b}  \label{Bk} \\
& +2\pi M_{s}\{-G(k\tau )+[1-G(k\tau )]\left( \frac{k_{x}\cos \phi
_{0}-k_{z}\sin \phi _{0}}{k}\right) ^{2}\}.  \notag
\end{align}%
Here $\alpha _{E}\equiv A/M_{s}$. }

\subsubsection{Linear canonical transformation}

{ Using the following linear canonical transformation: 
\begin{equation}
a_{\boldsymbol{k}}=U_{\boldsymbol{k}}c_{\boldsymbol{k}}+V_{\boldsymbol{k}%
}c_{-\boldsymbol{k}}^{\ast },\quad a_{\boldsymbol{k}}^{\ast }=U_{\boldsymbol{%
k}}c_{\boldsymbol{k}}^{\ast }+V_{\boldsymbol{k}}c_{-\boldsymbol{k}}, 
\tag{S21a}  \label{u-v transform}
\end{equation}
\begin{equation}
U_{\boldsymbol{k}}=\sqrt{\frac{\mathcal{A}_{\boldsymbol{k}}+\omega _{m%
\boldsymbol{k}}}{2\omega _{m\boldsymbol{k}}}},\quad V_{\boldsymbol{k}}=-%
\frac{\mathcal{B}_{\boldsymbol{k}}}{|\mathcal{B}_{\boldsymbol{k}}|}\sqrt{%
\frac{\mathcal{A}_{\boldsymbol{k}}-\omega _{m\boldsymbol{k}}}{2\omega _{m%
\boldsymbol{k}}}},  \tag{S21b}  \label{u-v coeff}
\end{equation}%
we obtain 
\begin{equation}
\mathcal{E}_{m}^{(2)}/\varkappa =\sum_{\boldsymbol{k}}\omega _{m\boldsymbol{k%
}}c_{\boldsymbol{k}}^{\ast }c_{\boldsymbol{k}},  \tag{S22}  \label{SWfreq}
\end{equation}%
where the magnon spectrum, $\omega _{m\boldsymbol{k}}$, is%
\begin{equation}
\omega _{m\boldsymbol{k}}=\sqrt{\mathcal{A}_{\boldsymbol{k}}^{2}-\mathcal{B}%
_{\boldsymbol{k}}^{2}}.  \tag{S23}  \label{sw spectrum}
\end{equation}%
This formula is given explicitly in the main text (see (12)).  
Note that our calculation of the spin wave spectrum in a film with the dipole-dipole interaction 
is significantly simpler than the theory given in Ref.[SR5].}

\subsection{The third and fourth energy terms}

{ Using relations (S5)-(S8), with the help of transformations
(S13)-(S15) and (S21), after simple but cumbersome calculations, one can
obtain terms of the third $\mathcal{E}_{m}^{(3)}/\varkappa $ and fourth $%
\mathcal{E}_{m}^{(4)}/\varkappa $ order in complex variables. Then, using
the unitary transformation [SR6], one can eliminate the forbidden
three-magnon processes and obtain effective additions to the four-magnon
amplitudes. A similar procedure is also described in Ref.[6]. }

\subsection{Scale transformation}

{ The expression (S22) obtained above and other formulas for energy
are written, taking into account the scale parameter $\varkappa
=M_{s}V/\gamma $ having the dimension of action. The Hamiltonian equation of
motion in this case, has the form%
\begin{equation}
i\frac{\partial c_{\boldsymbol{k}}}{\partial t}=\frac{\partial \left( 
\mathcal{E}/\varkappa \right) }{\partial c_{\boldsymbol{k}}^{\ast }}. 
\tag{S24}  \label{Ham for c}
\end{equation}%
It is easy to see that to reduce this equation to a quantum
analogue, and the complex variables to analogues of the creation and
annihilation operators, it is necessary to perform the following scaling
transformation%
\begin{equation}
c_{\boldsymbol{k}}\Rightarrow \left( \hbar /\varkappa \right) ^{1/2}c_{%
\boldsymbol{k}},\text{ \ \ }c_{\boldsymbol{k}}^{\ast }\Rightarrow \left(
\hbar /\varkappa \right) ^{1/2}c_{\boldsymbol{k}}^{\ast }.  \tag{S25}
\label{scale trans}
\end{equation}%
Then equation (S24) is transformed to the form 
\begin{equation}
i\frac{\partial c_{\boldsymbol{k}}}{\partial t}=\frac{\partial \left( 
\mathcal{E}/\hbar \right) }{\partial c_{\boldsymbol{k}}^{\ast }}.  \tag{S26}
\label{quant eq}
\end{equation}%
Procedure (S25) must be performed for all components of the magnon energy. }

\section{Elastic waves in an ultra-thing film}

{ The goal of this section is to obtain a relation between the local
displacement vector $\boldsymbol{u}(\boldsymbol{r})$ of a medium with the
complex amplitudes of elastic waves. We will consider deformations uniform
over the film thickness and only in the $\{z,x\}$ plane. For simplicity, we
will also consider only longitudinal acoustic waves with their polarization
along the direction of motion. These waves model Rayleigh waves in the plane
[2]. }

{ Let us write the energy of the elastic medium with density $\rho $
in the form%
\begin{equation}
\mathcal{E}_{e}=\tau \int_{0}^{L_{x}}dz\int_{0}^{Lz}dz\left[ \frac{\rho }{2}%
\left( \frac{\partial \boldsymbol{u}}{\partial t}\right) ^{2}+\mathcal{U}_{e}%
\right] ,  \tag{S27}  \label{Enel}
\end{equation}%
where the first term under the integrals describes the local kinetic energy
and the second is the potential for local energy. The potential energy of an
elastic medium is a quadratic form containing the strain tensor components.
For longitudinal waves in an isotropic 2D medium, this can be a combination
of the form%
\begin{equation}
\mathcal{U}_{e}=\frac{\rho v_{s}^{2}}{2}\left( u_{xx}+u_{zz}\right) ^{2}. 
\tag{S28}  \label{elastic}
\end{equation}%
where $v_{s}$ is the sound velocity. For a 2D isotropic medium, we have the
following equation [SR7]%
\begin{equation}
\frac{\partial ^{2}}{\partial t^{2}}\boldsymbol{u}-v_{s}^{2}\left( \frac{%
\partial ^{2}}{\partial x^{2}}+\frac{\partial ^{2}}{\partial z^{2}}\right) 
\boldsymbol{u}=0,  \tag{S29}  \label{isotropic elastic eq}
\end{equation}%
where $v_{s}$ is the sound velocity. Taking into account the longitudinal
polarization of the wave, the displacement vector can be written as%
\begin{equation}
\boldsymbol{u}(\boldsymbol{r})=\sum_{\boldsymbol{k}}\frac{\boldsymbol{k}}{k}%
u_{\boldsymbol{k}}\exp (i\boldsymbol{kr}).  \tag{S30}
\label{local deformation}
\end{equation}%
The strain tensor components are%
\begin{align}
u_{xx}& =\frac{\partial u_{x}}{\partial x}=i\sum_{\boldsymbol{k}}\frac{%
k_{x}^{2}}{k}u_{\boldsymbol{k}}\exp (i\boldsymbol{kr}),  \tag{S31a}
\label{uxx} \\
u_{zz}& =\frac{\partial u_{z}}{\partial z}=i\sum_{\boldsymbol{k}}\frac{%
k_{z}^{2}}{k}u_{\boldsymbol{k}}\exp (i\boldsymbol{kr}).  \tag{S31b}
\label{uzz}
\end{align}%
Substituting expression (\ref{local deformation}) into equation (\ref%
{isotropic elastic eq}), we get%
\begin{equation}
\frac{\partial ^{2}u_{\boldsymbol{k}}}{\partial t^{2}}+\left( v_{s}k\right)
^{2}u_{\boldsymbol{k}}=0.  \tag{S32}  \label{uk}
\end{equation}%
The time dependence $u_{\boldsymbol{k}}\propto \exp (-iv_{s}kt)$ leads to a
solution for plane waves with a linear spectrum%
\begin{equation}
\omega _{k}=v_{s}k.  \tag{S33}  \label{linear spectrum}
\end{equation}
}

{ Introducing complex variables $b_{\boldsymbol{k}}$ and $b_{%
\boldsymbol{k}}^{\ast }$ describing phonons with the energy%
\begin{equation}
\mathcal{E}_{e}/\hbar =\sum_{\boldsymbol{k}}\left( v_{s}k\right) b_{%
\boldsymbol{k}}^{\ast }b_{\boldsymbol{k}},  \tag{S34}  \label{ideal BG}
\end{equation}%
and equation of motion%
\begin{equation}
i\frac{\partial b_{\boldsymbol{k}}}{\partial t}=\frac{\partial \left( 
\mathcal{E}_{e}/\hbar \right) }{\partial b_{\boldsymbol{k}}^{\ast }}, 
\tag{S35}  \label{eq mot el}
\end{equation}%
we can represent the solution of Eq.(\ref{uk}) in the form%
\begin{align}
u_{\boldsymbol{k}}& =\sqrt{\frac{\hbar }{2\rho V}}\frac{1}{\sqrt{v_{s}k}}%
\left( b_{\boldsymbol{k}}-b_{-\boldsymbol{k}}^{\ast }\right) ,  \tag{S36a}
\label{ukbb} \\
\frac{\partial u_{\boldsymbol{k}}}{\partial t}& =-i\sqrt{\frac{\hbar }{2\rho
V}}\sqrt{v_{s}k}\left( b_{\boldsymbol{k}}+b_{-\boldsymbol{k}}^{\ast }\right)
.  \tag{S36b}  \label{dukbb}
\end{align}%
Thus, the strain tensor components can be written as%
\begin{align}
u_{xx}& =i\sqrt{\frac{\hbar }{2\rho V}}\sum_{\boldsymbol{k}}\frac{k_{x}^{2}}{%
k\sqrt{v_{s}k}}\left( b_{\boldsymbol{k}}-b_{-\boldsymbol{k}}^{\ast }\right)
\exp (i\boldsymbol{kr}),  \tag{S37a}  \label{uxxF} \\
u_{zz}& =i\sqrt{\frac{\hbar }{2\rho V}}\sum_{\boldsymbol{k}}\frac{k_{z}^{2}}{%
k\sqrt{v_{s}k}}\left( b_{\boldsymbol{k}}-b_{-\boldsymbol{k}}^{\ast }\right)
\exp (i\boldsymbol{kr}).  \tag{S37b}  \label{uzzF}
\end{align}
}

\section{Magneto-elastic interaction}

{ Let us write the energy of the magnetoelastic interaction in the form%
\begin{align}
\mathcal{E}_{me} &=\tau \int_{0}^{L_{x}}dx\int_{0}^{Lz}dz[B_{1}\left(
m_{x}^{2}u_{xx}+m_{y}^{2}u_{yy}+m_{z}^{2}u_{zz}\right)   \tag{S38}
\label{magnetoelastic} \\
&+2B_{2}\left( m_{x}m_{y}u_{xy}+m_{x}m_{z}u_{xz}+m_{y}m_{z}u_{yz}\right) ],
\notag
\end{align}%
where $B_{1}$ and $B_{2}$ are the magnetoelastic interaction constants. As
mentioned above in our model $u_{yy}=u_{xy}=u_{yz}=0$. Thus we have%
\begin{equation}
\mathcal{E}_{me}=B_{1}\tau \int_{0}^{L_{x}}dx\int_{0}^{Lz}dz\left(
m_{x}^{2}u_{xx}+m_{z}^{2}u_{zz}\right) .  \tag{S39}
\label{magnetoelastic isotropic}
\end{equation}%
In equilibrium coordinates, this expression has the form%
\begin{align}
\mathcal{E}_{me}& =B_{1}\tau
\int_{0}^{L_{x}}dx\int_{0}^{Lz}dz[m_{x_{0}}^{2}(u_{xx}\cos ^{2}\phi
_{0}+u_{zz}\sin ^{2}\phi _{0})  \notag \\
& +m_{z_{0}}^{2}(u_{xx}\sin ^{2}\phi _{0}+u_{zz}\cos ^{2}\phi
_{0})+m_{x_{0}}m_{z_{0}}(u_{xx}-u_{zz})\sin 2\phi _{0}.  \tag{S40}
\label{me equilibr}
\end{align}%
From expansions (S13) and (S14) it is clear that only the last term in this
expression is responsible for the linear interaction between magnons and
phonons. After substituting the complex variables for magnons ($%
m_{x_{0}}m_{z_{0}}$) and phonons $(u_{xx}-u_{zz})$ into the linear
interaction term in (S40) and some simple algebra, taking into account the
scaling transformation (S25), we obtain%
\begin{equation}
\mathcal{E}_{me}^{(\text{lin})}/\hbar =\frac{iB_{1}}{2}\sqrt{\frac{\gamma }{%
\rho M_{s}v_{s}}}\sin 2\phi _{0}\sum_{\boldsymbol{k}}\frac{%
k_{x}^{2}-k_{z}^{2}}{k^{3/2}}\left( U_{\boldsymbol{k}}+V_{\boldsymbol{k}%
}\right) \left( c_{\boldsymbol{k}}+c_{-\boldsymbol{k}}^{\ast }\right) \left(
b_{-\boldsymbol{k}}-b_{\boldsymbol{k}}^{\ast }\right) .  \tag{S41}
\label{B lin}
\end{equation}%
From this expression follows the amplitude of the linear interaction of
phonons and magnons moving along the $z$ axis: 
\begin{equation}
\digamma _{k}=-\frac{iB_{1}}{2}\sqrt{\frac{\gamma k}{\rho M_{s}v_{s}}}\left(
U_{\boldsymbol{k}}+V_{\boldsymbol{k}}\right) \sin 2\phi .  \tag{S42}
\label{lin amplitude}
\end{equation}%
}

{ The amplitudes of the nonlinear processes $\Psi _{2mph2}$, $\Phi
_{2m2ph}$, $\Phi _{pump}$, $\Phi _{3mph}$ and $\Phi _{3mph3}$ from (7) are
calculated from (S40) in a similar manner. \bigskip }

{\bf Supplemental References}

\noindent
{ [SR1] L. D. Landau and E. M. Lifshitz, Electrodynamics of continuous
media: vol.8, Course of theoretical physics.\ (Pergamon, Oxford, 1984), ch.
5. }

\noindent
{ [SR2] M. Mansuripur, The physical principles of magneto-optical
recording, (Cambridge Univ. Press., Cambridge, 1995), p. 488. }

\noindent
{ [SR3] J. Villain, Quantum theory of one- and two-dimensional ferro-
and antiferromagnets with easy magnetization plane. I. Ideal 1-D or 2-D
lattices without in-plane anisotropy. J. de Physique \textbf{35}, 27-47
(1974). }

\noindent
{ [SR4] V. G. Bar'yakhtar and D. A. Yablonskii, On a representation for
spin operators and its use in the theory of magnetism. Teor. Mat. Fiz. 
\textbf{25}(2), 250-259 (1975) [Theoretical and Mathematical Physics \textbf{%
25}(2), 1109-1115 (1975)]. }

\noindent
{ [SR5]  B. A. Kalinikos and A. N. Slavin, Theory of dipole-exchange spin wave spectrum for
 ferromagnetic films with mixed exchange boundary conditions. 
J. Phys. C: Solid State Phys. \textbf{19}, 7013-7033 (1986)}

\noindent
{ [SR6] Q. Shi, V. L. Safonov, M. Mino, and H. Yamazaki, Unitary
transformations in weakly nonideal Bose gas. Phys. Lett. A \textbf{238},
258-264 (1998). }

\noindent
{ [SR7] L. D. Landau and E. M. Lifshitz, Theory of elasticity. vol.7,
Course of theoretical physics.\ (Pergamon, Oxford, 1970), ch. 3. }

\end{document}

